A Least Squares Method for Linear Elasticity using A Patch Reconstructed Space

We propose a discontinuous least squares finite element method for solving the linear elasticity. The approximation space is obtained by patch reconstruction with only one unknown per element. We apply the L 2 norm least squares principle to the stress-displacement formulation based on discontinuous approximation with normal continuity across the interior faces. The optimal convergence order under the energy norm is attained. Numerical results of linear elasticity are presented to verify the error estimates. In addition to enjoying the advantages of discontinuous Galerkin method, we illustrate the great simplicity in implementation, the robustness and the improved efficiency of our method.

==> figure/run.sh <==
#! /bin/sh

for eps in *.eps
do
  name=${eps%.eps};
  var1=.eps;
  var2=.pdf;
  echo "epstopdf ... " ${name}${var1};
  epstopdf ${name}${var1};
  echo "OK!";
  #pdfcrop ${name}${var2};
done

